Languages of Play: Towards semantic foundations for game interfaces

Formal models of games help us account for and predict behavior, leading to more robust and innovative designs. While the games research community has proposed many formalisms for both the "game half" (game models, game description languages) and the "human half" (player modeling) of a game experience, little attention has been paid to the interface between the two, particularly where it concerns the player expressing her intent toward the game. We describe an analytical and computational toolbox based on programming language theory to examine the phenomenon sitting between control schemes and game rules, which we identify as a distinct player intent language for each game.

==> make.sh <==
#!/bin/sh
pdflatex main
pdflatex main
bibtex main
pdflatex main
pdflatex main


